Eight dimensional QCD at one loop

The Lagrangian for a non-abelian gauge theory with an $SU(N_{\! c})$ symmetry and a linear covariant gauge fixing is constructed in eight dimensions. The renormalization group functions are computed at one loop with the special cases of $N_{\! c}$ $=$ $2$ and $3$ treated separately. By computing the critical exponents derived from these in the large $N_{\! f}$ expansion at the Wilson-Fisher fixed point it is shown that the Lagrangian is in the same universality class as the two dimensional non-abelian Thirring model and Quantum Chromodynamics (QCD). As the eight dimensional Lagrangian contains new quartic gluon operators not present in four dimensional QCD, we compute in parallel the mixing matrix of four dimensional dimension $8$ operators in pure Yang-Mills theory.

==> anc/qcdd8.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

          Electronic version of anomalous dimensions and beta-functions 
          for eight dimensional QCD and dimension 8 operator anomalous 
          dimensions in four dimensional QCD

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation

Nf is the number of massless quarks.
Nc is the number of colours.
al is the gauge parameter of a linear covariant gauge. 
gg_i is the coupling constant with label i. 
a is coupling constant in four dimensional QCD.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                        SU(2) QCD in eight dimensions 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_A_SU2 := 

(420*al*gg1^2 + 24*gg1^2*Nf + 871*gg1^2 - 4158*gg1*gg2 - 1386*gg1*gg3 
+ 567*gg2^2 + 378*gg2*gg3 + 63*gg3^2)/1680 
+ (588000*al^2*gg1^4 + 32536000*al*gg1^4 - 57594816*gg1^4*Nf - 2754788105*gg1^4
+ 37417536*gg1^3*gg2*Nf + 406217016*gg1^3*gg2 + 18601152*gg1^3*gg3*Nf 
+ 191078016*gg1^3*gg3 - 4398624*gg1^2*gg2^2*Nf - 1747949454*gg1^2*gg2^2 
- 3900096*gg1^2*gg2*gg3*Nf - 2040796188*gg1^2*gg2*gg3 - 1053216*gg1^2*gg3^2*Nf 
- 261984978*gg1^2*gg3^2 + 137535552*gg1^2*gg4^2 - 275071104*gg1^2*gg5^2 
- 1124500608*gg1^2*gg6^2 + 2249001216*gg1^2*gg7^2 + 425614392*gg1*gg2^3 
+ 881618976*gg1*gg2^2*gg3 + 500362128*gg1*gg2*gg3^2 + 155288448*gg1*gg2*gg4^2 
- 310576896*gg1*gg2*gg5^2 + 234033408*gg1*gg2*gg6^2 - 468066816*gg1*gg2*gg7^2 
+ 84640248*gg1*gg3^3 + 200785536*gg1*gg3*gg4^2 - 401571072*gg1*gg3*gg5^2 
- 21337344*gg1*gg3*gg6^2 + 42674688*gg1*gg3*gg7^2 - 26643897*gg2^4 
- 87736068*gg2^3*gg3 - 89488602*gg2^2*gg3^2 - 52581312*gg2^2*gg4^2 
+ 105162624*gg2^2*gg5^2 + 19813248*gg2^2*gg6^2 - 39626496*gg2^2*gg7^2 
- 35913276*gg2*gg3^3 - 75696768*gg2*gg3*gg4^2 + 151393536*gg2*gg3*gg5^2 
+ 40303872*gg2*gg3*gg6^2 - 80607744*gg2*gg3*gg7^2 - 5230701*gg3^4 
- 19389888*gg3^2*gg4^2 + 38779776*gg3^2*gg5^2 + 11233152*gg3 ^2*gg6^2
- 22466304*gg3^2*gg7^2)/338688000;

gamma_c_SU2 := 

(gg1^2*(al - 7))/24 
+ (gg1^2*( - 7700*al^2*gg1^2 + 12600*al*gg1^2 + 12312*gg1^2*Nf - 3321487*gg1^2 
- 628614*gg1*gg2 - 241878*gg1*gg3 + 77301*gg2^2 + 192654*gg2*gg3 
+ 108549*gg3^2))/2419200;

gamma_psi_SU2 := 

(gg1^2*(2*al + 7))/16 
+ (gg1^2*( - 2800*al^2*gg1^2 + 103600*al*gg1^2 - 17352*gg1^2*Nf + 3509752*gg1^2
+ 1722294*gg1*gg2 + 973938*gg1*gg3 - 196371*gg2^2 - 272034*gg2*gg3 
- 121779*gg3^2))/1612800; 

beta_1_SU2 := 

(gg1*(24*gg1^2*Nf - 109*gg1^2 - 4158*gg1*gg2 - 1386*gg1*gg3 + 567*gg2^2 
+ 378*gg2*gg3 + 63*gg3^2))/3360;

beta_2_SU2 := 

( - 272*gg1^3*Nf + 32152*gg1^3 + 216*gg1^2*gg2*Nf + 17919*gg1^2*gg2 
- 19908*gg1^2*gg3 - 32634*gg1*gg2^2 - 2646*gg1*gg2*gg3 + 3528*gg1*gg3^2 
+ 5103*gg2^3 + 2898*gg2^2*gg3 - 441*gg2*gg3^2 - 168*gg3^3)/10080;

beta_3_SU2 := 

( - 128*gg1^3*Nf - 18573*gg1^3 + 14889*gg1^2*gg2 + 36*gg1^2*gg3*Nf 
+ 8163*gg1^2*gg3 - 2520*gg1*gg2^2 - 7539*gg1*gg2*gg3 - 777*gg1*gg3^2 
+ 5544*gg1*gg4^2 - 11088*gg1*gg5^2 - 3696*gg1*gg6^2 + 7392*gg1*gg7^2 
+ 819*gg2^2*gg3 + 378*gg2*gg3^2 - 1512*gg2*gg4^2 + 3024*gg2*gg5^2 
+ 1008*gg2*gg6^2 - 2016*gg2*gg7^2 - 21*gg3^3 - 504*gg3*gg4^2 + 1008*gg3*gg5^2 
+ 336*gg3*gg6^2 - 672*gg3*gg7^2)/1680;

beta_4_SU2 := 

(800*gg1^4*Nf + 73999*gg1^4 - 82068*gg1^3*gg2 - 48426*gg1^3*gg3 
+ 13734*gg1^2*gg2^2 + 12852*gg1^2*gg2*gg3 + 3360*gg1^2*gg3^2 
+ 1152*gg1^2*gg4^2*Nf - 89904*gg1^2*gg4^2 - 32592*gg1^2*gg5^2 
- 113568*gg1^2*gg6^2 - 193536*gg1^2*gg7^2 - 42*gg1*gg2^2*gg3 
+ 1008*gg1*gg2*gg3^2 - 179424*gg1*gg2*gg4^2 - 15456*gg1*gg2*gg5^2 
- 2688*gg1*gg2*gg6^2 + 8064*gg1*gg2*gg7^2 + 2058*gg1*gg3^3 - 6720*gg1*gg3*gg4^2
- 7392*gg1*gg3*gg5^2 - 43008*gg1*gg3*gg6^2 - 45696*gg1*gg3*gg7^2 
+ 27216*gg2^2*gg4^2 + 18144*gg2*gg3*gg4^2 - 903*gg3^4 - 23184*gg3^2*gg4^2 
- 5712*gg3^2*gg5^2 - 12768*gg3^2*gg6^2 - 13440*gg3^2*gg7^2 - 169344*gg4^4 
- 188160*gg4^2*gg5^2 - 177408*gg4^2*gg6^2 - 139776*gg4^2*gg7^2 - 124992*gg5^4 
- 145152*gg5^2*gg6^2 - 21504*gg5^2*gg7^2 - 37632*gg6^4 - 43008*gg6^2*gg7^2 
- 43008*gg7^4)/40320;

beta_5_SU2 := 

( - 1192*gg1^4*Nf - 101355*gg1^4 + 84756*gg1^3*gg2 + 19194*gg1^3*gg3 
- 14070*gg1^2*gg2^2 - 16884*gg1^2*gg2*gg3 + 1848*gg1^2*gg3^2 
+ 52416*gg1^2*gg4^2 + 1152*gg1^2*gg5^2*Nf + 16608*gg1^2*gg5^2 
+ 92064*gg1^2*gg6^2 + 193536*gg1^2*gg7^2 + 42*gg1*gg2^2*gg3 + 336*gg1*gg2*gg3^2
- 12096*gg1*gg2*gg4^2 - 181440*gg1*gg2*gg5^2 + 8064*gg1*gg2*gg6^2 
- 8064*gg1*gg2*gg7^2 + 966*gg1*gg3^3 - 11424*gg1*gg3*gg4^2 
- 43008*gg1*gg3*gg5^2 + 75264*gg1*gg3*gg6^2 + 45696*gg1*gg3*gg7^2 
+ 27216*gg2^2*gg5^2 + 18144*gg2*gg3*gg5^2 - 21*gg3^4 + 10080*gg3^2*gg4^2 
+ 3360*gg3^2*gg5^2 + 2016*gg3^2*gg6^2 + 13440*gg3^2*gg7^2 - 10752*gg4^4 
- 107520*gg4^2*gg5^2 - 37632*gg4^2*gg6^2 - 10752*gg4^2*gg7^2 - 12096*gg5^4 
- 26880*gg5^2*gg6^2 - 129024*gg5^2*gg7^2 - 26880*gg6^4 
- 43008*gg6^2*gg7^2)/40320;

beta_6_SU2 := 

(272*gg1^4*Nf - 248207*gg1^4 + 14742*gg1^3*gg2 + 134925*gg1^3*gg3 
+ 231*gg1^2*gg2^2 - 7728*gg1^2*gg2*gg3 - 1323*gg1^2*gg3^2 - 222432*gg1^2*gg4^2 
- 343392*gg1^2*gg5^2 + 2304*gg1^2*gg6^2*Nf - 1440480*gg1^2*gg6^2 
- 228480*gg1^2*gg7^2 + 147*gg1*gg2^2*gg3 - 4326*gg1*gg2*gg3^2 
+ 26880*gg1*gg2*gg4^2 + 48384*gg1*gg2*gg5^2 - 204288*gg1*gg2*gg6^2 
+ 2688*gg1*gg2*gg7^2 - 4557*gg1*gg3^3 + 52416*gg1*gg3*gg4^2 
+ 118272*gg1*gg3*gg5^2 + 247296*gg1*gg3*gg6^2 + 34944*gg1*gg3*gg7^2 
+ 54432*gg2^2*gg6^2 + 36288*gg2*gg3*gg6^2 - 42*gg3^4 + 3360*gg3^2*gg4^2 
+ 7392*gg3^2*gg5^2 + 50400*gg3^2*gg6^2 - 21504*gg4^4 - 80640*gg4^2*gg5^2 
- 451584*gg4^2*gg6^2 - 21504*gg4^2*gg7^2 - 77952*gg5^4 - 806400*gg5^2*gg6^2 
- 43008*gg5^2*gg7^2 - 1666560*gg6^4 - 301056*gg6^2*gg7^2)/80640;

beta_7_SU2 := 

(8*gg1^4*Nf - 472989*gg1^4 + 154266*gg1^3*gg2 + 155883*gg1^3*gg3 
- 10647*gg1^2*gg2^2 - 31584*gg1^2*gg2*gg3 + 651*gg1^2*gg3^2 
+ 637056*gg1^2*gg4^2 + 480480*gg1^2*gg5^2 + 1704192*gg1^2*gg6^2 
+ 2304*gg1^2*gg7^2*Nf + 3470496*gg1^2*gg7^2 - 147*gg1*gg2^2*gg3 
- 1050*gg1*gg2*gg3^2 - 72576*gg1*gg2*gg4^2 - 52416*gg1*gg2*gg5^2 
- 202944*gg1*gg2*gg6^2 - 751296*gg1*gg2*gg7^2 - 3339*gg1*gg3^3 
- 124992*gg1*gg3*gg4^2 - 81984*gg1*gg3*gg5^2 - 307776*gg1*gg3*gg6^2 
- 651840*gg1*gg3*gg7^2 + 54432*gg2^2*gg7^2 + 36288*gg2*gg3*gg7^2 - 42*gg3^4 
- 9408*gg3^2*gg4^2 - 6048*gg3^2*gg5^2 - 41664*gg3^2*gg6^2 - 74592*gg3^2*gg7^2 
- 91392*gg4^4 - 80640*gg4^2*gg5^2 - 408576*gg4^2*gg6^2 - 1580544*gg4^2*gg7^2 
- 5376*gg5^4 - 64512*gg5^2*gg6^2 - 913920*gg5^2*gg7^2 - 118272*gg6^4 
- 3440640*gg6^2*gg7^2 - 4773888*gg7^4)/80640;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                        SU(3) QCD in eight dimensions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_A_SU3 :=

(420*al*gg1^2 + 16*gg1^2*Nf + 871*gg1^2 - 4158*gg1*gg2 - 1386*gg1*gg3 
+ 567*gg2^2 + 378*gg2*gg3 + 63*gg3^2)/1120 
+ (1764000*al^2*gg1^4 + 97608000*al*gg1^4 - 110877632*gg1^4*Nf 
- 8264364315*gg1^4 + 74835072*gg1^3*gg2*Nf + 1218651048*gg1^3*gg2 
+ 37202304*gg1^3*gg3*Nf + 573234048*gg1^3*gg3 - 8797248*gg1^2*gg2^2*Nf 
- 5243848362*gg1^2*gg2^2 - 7800192*gg1^2*gg2*gg3*Nf - 6122388564*gg1^2*gg2*gg3 
- 2106432*gg1^2*gg3^2*Nf - 785954934*gg1^2*gg3^2 + 275071104*gg1^2*gg4^2 
- 550142208*gg1^2*gg5^2 - 2249001216*gg1^2*gg6^2 + 4498002432*gg1^2*gg7^2 
+ 3748335360*gg1^2*gg8^2 + 229225920*gg1^2*gg9^2 + 1276843176*gg1*gg2^3 
+ 2644856928*gg1*gg2^2*gg3 + 1501086384*gg1*gg2*gg3^2 + 310576896*gg1*gg2*gg4^2
- 621153792*gg1*gg2*gg5^2 + 468066816*gg1*gg2*gg6^2 - 936133632*gg1*gg2*gg7^2 
- 780111360*gg1*gg2*gg8^2 + 258814080*gg1*gg2*gg9^2 + 253920744*gg1*gg3^3 
+ 401571072*gg1*gg3*gg4^2 - 803142144*gg1*gg3*gg5^2 - 42674688*gg1*gg3*gg6^2 
+ 85349376*gg1*gg3*gg7^2 + 71124480*gg1*gg3*gg8^2 + 334642560*gg1*gg3*gg9^2 
- 79931691*gg2^4 - 263208204*gg2^3*gg3 - 268465806*gg2^2*gg3^2 
- 105162624*gg2^2*gg4^2 + 210325248*gg2^2*gg5^2 + 39626496*gg2^2*gg6^2 
- 79252992*gg2^2*gg7^2 - 66044160*gg2^2*gg8^2 - 87635520*gg2^2*gg9^2 
- 107739828*gg2*gg3^3 - 151393536*gg2*gg3*gg4^2 + 302787072*gg2*gg3*gg5^2 
+ 80607744*gg2*gg3*gg6^2 - 161215488*gg2*gg3*gg7^2 - 134346240*gg2*gg3*gg8^2 
- 126161280*gg2*gg3*gg9^2 - 15692103*gg3^4 - 38779776*gg3^2*gg4^2 
+ 77559552*gg3^2*gg5^2 + 22466304*gg3^2*gg6^2 - 44932608*gg3^2*gg7^2 
- 37443840*gg3^2*gg8^2 - 32316480*gg3^2*gg9^2)/451584000;

gamma_c_SU3 :=

(gg1^2*(al - 7))/16 
+ (gg1^2*( - 7700*al^2*gg1^2 + 12600*al*gg1^2 + 8208*gg1^2*Nf - 3321487*gg1^2 
- 628614*gg1*gg2 - 241878*gg1*gg3 + 77301*gg2^2 + 192654*gg2*gg3 
+ 108549*gg3^2))/1075200;

gamma_psi_SU3 :=

(gg1^2*(2*al + 7))/9 
+ (gg1^2*( - 2800*al^2*gg1^2 + 103600*al*gg1^2 - 11568*gg1^2*Nf + 3442377*gg1^2
+ 1722294*gg1*gg2 + 973938*gg1*gg3 - 196371*gg2^2 - 272034*gg2*gg3 
- 121779*gg3^2))/604800;

beta_1_SU3 :=

(gg1*(16*gg1^2*Nf - 109*gg1^2 - 4158*gg1*gg2 - 1386*gg1*gg3 + 567*gg2^2 
+ 378*gg2*gg3 + 63*gg3^2))/2240;

beta_2_SU3 :=

( - 544*gg1^3*Nf + 96456*gg1^3 + 432*gg1^2*gg2*Nf + 53757*gg1^2*gg2 
- 59724*gg1^2*gg3 - 97902*gg1*gg2^2 - 7938*gg1*gg2*gg3 + 10584*gg1*gg3^2 
+ 15309*gg2^3 + 8694*gg2^2*gg3 - 1323*gg2*gg3^2 - 504*gg3^3)/20160;

beta_3_SU3 :=

( - 256*gg1^3*Nf - 55719*gg1^3 + 44667*gg1^2*gg2 + 72*gg1^2*gg3*Nf 
+ 24489*gg1^2*gg3 - 7560*gg1*gg2^2 - 22617*gg1*gg2*gg3 - 2331*gg1*gg3^2 
+ 11088*gg1*gg4^2 - 22176*gg1*gg5^2 - 7392*gg1*gg6^2 + 14784*gg1*gg7^2 
+ 12320*gg1*gg8^2 + 9240*gg1*gg9^2 + 2457*gg2^2*gg3 + 1134*gg2*gg3^2 
- 3024*gg2*gg4^2 + 6048*gg2*gg5^2 + 2016*gg2*gg6^2 - 4032*gg2*gg7^2 
- 3360*gg2*gg8^2 - 2520*gg2*gg9^2 - 63*gg3^3 - 1008*gg3*gg4^2 + 2016*gg3*gg5^2 
+ 672*gg3*gg6^2 - 1344*gg3*gg7^2 - 1120*gg3*gg8^2 - 840*gg3*gg9^2)/3360;

beta_4_SU3 :=

( - 784*gg1^4*Nf - 61551*gg1^4 + 6048*gg1^3*gg2 - 65772*gg1^3*gg3 
- 756*gg1^2*gg2^2 - 9072*gg1^2*gg2*gg3 + 11718*gg1^2*gg3^2 
+ 3456*gg1^2*gg4^2*Nf - 168696*gg1^2*gg4^2 - 208656*gg1^2*gg5^2 
- 417312*gg1^2*gg6^2 - 245952*gg1^2*gg8^2 - 85680*gg1^2*gg9^2 
+ 3024*gg1*gg2*gg3^2 - 861840*gg1*gg2*gg4^2 + 6048*gg1*gg2*gg5^2 
+ 12096*gg1*gg2*gg6^2 + 6048*gg1*gg2*gg9^2 + 6804*gg1*gg3^3 
- 81648*gg1*gg3*gg4^2 - 30240*gg1*gg3*gg5^2 - 60480*gg1*gg3*gg6^2 
- 88704*gg1*gg3*gg8^2 + 14112*gg1*gg3*gg9^2 + 122472*gg2^2*gg4^2 
+ 81648*gg2*gg3*gg4^2 - 2079*gg3^4 - 58968*gg3^2*gg4^2 - 27216*gg3^2*gg5^2 
- 54432*gg3^2*gg6^2 - 20160*gg3^2*gg8^2 - 17136*gg3^2*gg9^2 - 870912*gg4^4 
- 806400*gg4^2*gg5^2 - 1016064*gg4^2*gg6^2 - 419328*gg4^2*gg7^2 
- 344064*gg4^2*gg8^2 - 365568*gg4^2*gg9^2 - 395136*gg5^4 - 516096*gg5^2*gg6^2 
- 64512*gg5^2*gg7^2 - 290304*gg5^2*gg8^2 - 303744*gg5^2*gg9^2 - 193536*gg6^4 
- 129024*gg6^2*gg7^2 - 150528*gg6^2*gg8^2 - 252672*gg6^2*gg9^2 - 129024*gg7^4 
- 21504*gg7^2*gg9^2 - 50176*gg8^4 - 129024*gg8^2*gg9^2 - 62720*gg9^4)/120960;

beta_5_SU3 :=

( - 3576*gg1^4*Nf - 445839*gg1^4 + 380394*gg1^3*gg2 + 97335*gg1^3*gg3 
- 63189*gg1^2*gg2^2 - 74466*gg1^2*gg2*gg3 + 6363*gg1^2*gg3^2 
+ 157248*gg1^2*gg4^2 + 3456*gg1^2*gg5^2*Nf + 95400*gg1^2*gg5^2 
+ 383040*gg1^2*gg6^2 + 580608*gg1^2*gg7^2 + 360864*gg1^2*gg8^2 
+ 88200*gg1^2*gg9^2 + 189*gg1*gg2^2*gg3 + 1008*gg1*gg2*gg3^2
- 36288*gg1*gg2*gg4^2 - 841680*gg1*gg2*gg5^2 + 28224*gg1*gg2*gg6^2
- 24192*gg1*gg2*gg7^2 - 20160*gg1*gg2*gg8^2 - 27216*gg1*gg2*gg9^2
+ 3213*gg1*gg3^3 - 34272*gg1*gg3*gg4^2 - 194544*gg1*gg3*gg5^2
+ 294336*gg1*gg3*gg6^2 + 137088*gg1*gg3*gg7^2 + 69888*gg1*gg3*gg8^2
- 21504*gg1*gg3*gg9^2 + 122472*gg2^2*gg5^2 + 81648*gg2*gg3*gg5^2
+ 252*gg3^4 + 30240*gg3^2*gg4^2 + 15624*gg3^2*gg5^2 + 8064*gg3^2*gg6^2 
+ 40320*gg3^2*gg7^2 + 23520*gg3^2*gg8^2 + 16632*gg3^2*gg9^2 - 32256*gg4^4 
- 322560*gg4^2*gg5^2 - 112896*gg4^2*gg6^2 - 32256*gg4^2*gg7^2 
- 10752*gg4^2*gg8^2 - 21504*gg4^2*gg9^2 - 56448*gg5^4 - 161280*gg5^2*gg6^2 
- 387072*gg5^2*gg7^2 - 172032*gg5^2*gg8^2 - 118272*gg5^2*gg9^2 - 161280*gg6^4 
- 129024*gg6^2*gg7^2 - 129024*gg6^2*gg8^2 - 59136*gg6^2*gg9^2 
- 10752*gg7^2*gg9^2 - 7168*gg8^4 + 25088*gg8^2*gg9^2 + 10080*gg9^4)/120960;

beta_6_SU3 :=

(1632*gg1^4*Nf - 1152069*gg1^4 - 120834*gg1^3*gg2 + 778113*gg1^3*gg3 
+ 17703*gg1^2*gg2^2 - 10584*gg1^2*gg2*gg3 - 10899*gg1^2*gg3^2 
- 1334592*gg1^2*gg4^2 - 1846656*gg1^2*gg5^2 + 13824*gg1^2*gg6^2*Nf 
- 8246880*gg1^2*gg6^2 - 1370880*gg1^2*gg7^2 - 747264*gg1^2*gg8^2 
- 391440*gg1^2*gg9^2 + 1323*gg1*gg2^2*gg3 - 30870*gg1*gg2*gg3^2 
+ 161280*gg1*gg2*gg4^2 + 298368*gg1*gg2*gg5^2 - 2407104*gg1*gg2*gg6^2 
+ 16128*gg1*gg2*gg7^2 - 26880*gg1*gg2*gg8^2 + 55776*gg1*gg2*gg9^2 
- 29169*gg1*gg3^3 + 314496*gg1*gg3*gg4^2 + 846720*gg1*gg3*gg5^2 
+ 1358784*gg1*gg3*gg6^2 + 209664*gg1*gg3*gg7^2 + 118272*gg1*gg3*gg8^2 
+ 139104*gg1*gg3*gg9^2 + 489888*gg2^2*gg6^2 + 326592*gg2*gg3*gg6^2 - 252*gg3^4 
+ 20160*gg3^2*gg4^2 + 48384*gg3^2*gg5^2 + 328608*gg3^2*gg6^2 + 7728*gg3^2*gg9^2
- 129024*gg4^4 - 483840*gg4^2*gg5^2 - 2709504*gg4^2*gg6^2 - 129024*gg4^2*gg7^2 
- 43008*gg4^2*gg8^2 - 86016*gg4^2*gg9^2 - 548352*gg5^4 - 5160960*gg5^2*gg6^2 
- 258048*gg5^2*gg7^2 - 258048*gg5^2*gg8^2 - 204288*gg5^2*gg9^2 
- 10321920*gg6^4 - 1806336*gg6^2*gg7^2 - 946176*gg6^2*gg8^2 
- 989184*gg6^2*gg9^2 - 43008*gg7^2*gg9^2 - 28672*gg8^4 - 60928*gg8^2*gg9^2 
- 20160*gg9^4)/483840;

beta_7_SU3 :=

(608*gg1^4*Nf - 5338695*gg1^4 + 1641906*gg1^3*gg2 + 1839159*gg1^3*gg3 
- 111447*gg1^2*gg2^2 - 343224*gg1^2*gg2*gg3 + 4851*gg1^2*gg3^2 
+ 8797824*gg1^2*gg4^2 + 3673152*gg1^2*gg5^2 + 11805696*gg1^2*gg6^2 
+ 27648*gg1^2*gg7^2*Nf + 59727168*gg1^2*gg7^2 + 1537536*gg1^2*gg8^2 
+ 1832880*gg1^2*gg9^2 - 1323*gg1*gg2^2*gg3 - 17514*gg1*gg2*gg3^2 
- 983808*gg1*gg2*gg4^2 - 395136*gg1*gg2*gg5^2 - 1378944*gg1*gg2*gg6^2 
- 13491072*gg1*gg2*gg7^2 - 53760*gg1*gg2*gg8^2 - 213024*gg1*gg2*gg9^2 
- 41895*gg1*gg3^3 - 1620864*gg1*gg3*gg4^2 - 604800*gg1*gg3*gg5^2 
- 2072448*gg1*gg3*gg6^2 - 11313792*gg1*gg3*gg7^2 - 231168*gg1*gg3*gg8^2 
- 385056*gg1*gg3*gg9^2 + 979776*gg2^2*gg7^2 + 653184*gg2*gg3*gg7^2 - 504*gg3^4 
- 129024*gg3^2*gg4^2 - 36288*gg3^2*gg5^2 - 249984*gg3^2*gg6^2 
- 1342656*gg3^2*gg7^2 - 25872*gg3^2*gg9^2 - 2145024*gg4^4 
- 1128960*gg4^2*gg5^2 - 5225472*gg4^2*gg6^2 - 41545728*gg4^2*gg7^2 
- 258048*gg4^2*gg8^2 - 838656*gg4^2*gg9^2 - 64512*gg5^4 - 774144*gg5^2*gg6^2 
- 14192640*gg5^2*gg7^2 - 43008*gg5^2*gg8^2 - 204288*gg5^2*gg9^2 
- 1419264*gg6^4 - 47738880*gg6^2*gg7^2 - 516096*gg6^2*gg8^2 
- 989184*gg6^2*gg9^2 - 147603456*gg7^4 - 4300800*gg7^2*gg8^2 
- 8644608*gg7^2*gg9^2 - 172032*gg8^4 - 60928*gg8^2*gg9^2 - 82880*gg9^4)/967680;

beta_8_SU3 :=

( - 512*gg1^4*Nf - 2093313*gg1^4 + 881370*gg1^3*gg2 + 530523*gg1^3*gg3 
- 64575*gg1^2*gg2^2 - 166320*gg1^2*gg2*gg3 + 7875*gg1^2*gg3^2 
+ 1334592*gg1^2*gg4^2 + 2487744*gg1^2*gg5^2 + 9434880*gg1^2*gg6^2 
+ 1370880*gg1^2*gg7^2 + 9216*gg1^2*gg8^2*Nf + 10474176*gg1^2*gg8^2 
+ 1021440*gg1^2*gg9^2 - 1323*gg1*gg2^2*gg3 + 6678*gg1*gg2*gg3^2 
- 161280*gg1*gg2*gg4^2 - 274176*gg1*gg2*gg5^2 - 1137024*gg1*gg2*gg6^2 
- 16128*gg1*gg2*gg7^2 - 3360000*gg1*gg2*gg8^2 - 110208*gg1*gg2*gg9^2 
- 6363*gg1*gg3^3 - 314496*gg1*gg3*gg4^2 - 435456*gg1*gg3*gg5^2 
- 1733760*gg1*gg3*gg6^2 - 209664*gg1*gg3*gg7^2 - 2037504*gg1*gg3*gg8^2 
- 165312*gg1*gg3*gg9^2 + 326592*gg2^2*gg8^2 + 217728*gg2*gg3*gg8^2 - 126*gg3^4 
- 20160*gg3^2*gg4^2 - 36288*gg3^2*gg5^2 - 249984*gg3^2*gg6^2 
- 197568*gg3^2*gg8^2 - 14784*gg3^2*gg9^2 - 1720320*gg4^2*gg8^2 
- 75264*gg4^2*gg9^2 - 2967552*gg5^2*gg8^2 - 129024*gg5^2*gg9^2 
- 11956224*gg6^2*gg8^2 - 666624*gg6^2*gg9^2 - 1204224*gg7^2*gg8^2 
- 43008*gg7^2*gg9^2 - 9619456*gg8^4 - 1627136*gg8^2*gg9^2 
- 47488*gg9^4)/322560;

beta_9_SU3 :=

(6368*gg1^4*Nf + 830127*gg1^4 - 754740*gg1^3*gg2 - 260442*gg1^3*gg3 
+ 125622*gg1^2*gg2^2 + 139860*gg1^2*gg2*gg3 - 1008*gg1^2*gg3^2 
- 314496*gg1^2*gg4^2 + 82656*gg1^2*gg5^2 - 124992*gg1^2*gg6^2 
- 1161216*gg1^2*gg7^2 - 262080*gg1^2*gg8^2 + 2304*gg1^2*gg9^2*Nf 
- 101376*gg1^2*gg9^2 - 378*gg1*gg2^2*gg3 + 1008*gg1*gg2*gg3^2 
+ 72576*gg1*gg2*gg4^2 - 100800*gg1*gg2*gg5^2 - 32256*gg1*gg2*gg6^2 
+ 48384*gg1*gg2*gg7^2 + 48384*gg1*gg2*gg8^2 - 536256*gg1*gg2*gg9^2 
+ 378*gg1*gg3^3 + 68544*gg1*gg3*gg4^2 - 4032*gg1*gg3*gg5^2 
- 177408*gg1*gg3*gg6^2 - 274176*gg1*gg3*gg7^2 + 86016*gg1*gg3*gg8^2 
- 63840*gg1*gg3*gg9^2 + 81648*gg2^2*gg9^2 + 54432*gg2*gg3*gg9^2 - 2583*gg3^4 
- 60480*gg3^2*gg4^2 + 2016*gg3^2*gg5^2 - 4032*gg3^2*gg6^2 - 80640*gg3^2*gg7^2 
- 22848*gg3^2*gg8^2 - 30240*gg3^2*gg9^2 - 107520*gg4^2*gg8^2 
- 172032*gg4^2*gg9^2 + 451584*gg5^2*gg8^2 + 177408*gg5^2*gg9^2 
+ 43008*gg6^2*gg8^2 + 43008*gg6^2*gg9^2 - 172032*gg7^2*gg8^2 
- 236544*gg7^2*gg9^2 - 7168*gg8^4 + 28672*gg8^2*gg9^2 - 32704*gg9^4)/80640;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                        SU(Nc) QCD in eight dimensions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_A_SUNc :=

(420*al*gg1^2*Nc + 871*gg1^2*Nc + 48*gg1^2*Nf - 4158*gg1*gg2*Nc
- 1386*gg1*gg3*Nc + 567*gg2^2*Nc + 378*gg2*gg3*Nc + 63*gg3^2*Nc)/3360
+ (588000*al^2*gg1^4*Nc^3 + 32536000*al*gg1^4*Nc^3 - 2754788105*gg1^4*Nc^3
- 107428032*gg1^4*Nc^2*Nf - 31046400*gg1^4*Nf + 406217016*gg1^3*gg2*Nc^3
+ 74835072*gg1^3*gg2*Nc^2*Nf + 191078016*gg1^3*gg3*Nc^3
+ 37202304*gg1^3*gg3*Nc^2*Nf - 1124500608*gg1^2*gg10^2*Nc^3
+ 4498002432*gg1^2*gg10^2*Nc - 275071104*gg1^2*gg11^2*Nc^3
+ 1100284416*gg1^2*gg11^2*Nc - 1747949454*gg1^2*gg2^2*Nc^3
- 8797248*gg1^2*gg2^2*Nc^2*Nf - 2040796188*gg1^2*gg2*gg3*Nc^3
- 7800192*gg1^2*gg2*gg3*Nc^2*Nf - 261984978*gg1^2*gg3^2*Nc^3
- 2106432*gg1^2*gg3^2*Nc^2*Nf + 275071104*gg1^2*gg4^2*Nc^2
- 550142208*gg1^2*gg5^2*Nc^2 - 2249001216*gg1^2*gg6^2*Nc^2
+ 4498002432*gg1^2*gg7^2*Nc^2 + 2249001216*gg1^2*gg8^2*Nc^3
- 8996004864*gg1^2*gg8^2*Nc + 137535552*gg1^2*gg9^2*Nc^3
- 550142208*gg1^2*gg9^2*Nc + 234033408*gg1*gg10^2*gg2*Nc^3
- 936133632*gg1*gg10^2*gg2*Nc - 21337344*gg1*gg10^2*gg3*Nc^3
+ 85349376*gg1*gg10^2*gg3*Nc - 310576896*gg1*gg11^2*gg2*Nc^3
+ 1242307584*gg1*gg11^2*gg2*Nc - 401571072*gg1*gg11^2*gg3*Nc^3
+ 1606284288*gg1*gg11^2*gg3*Nc + 425614392*gg1*gg2^3*Nc^3
+ 881618976*gg1*gg2^2*gg3*Nc^3 + 500362128*gg1*gg2*gg3^2*Nc^3
+ 310576896*gg1*gg2*gg4^2*Nc^2 - 621153792*gg1*gg2*gg5^2*Nc^2
+ 468066816*gg1*gg2*gg6^2*Nc^2 - 936133632*gg1*gg2*gg7^2*Nc^2
- 468066816*gg1*gg2*gg8^2*Nc^3 + 1872267264*gg1*gg2*gg8^2*Nc
+ 155288448*gg1*gg2*gg9^2*Nc^3 - 621153792*gg1*gg2*gg9^2*Nc
+ 84640248*gg1*gg3^3*Nc^3 + 401571072*gg1*gg3*gg4^2*Nc^2
- 803142144*gg1*gg3*gg5^2*Nc^2 - 42674688*gg1*gg3*gg6^2*Nc^2
+ 85349376*gg1*gg3*gg7^2*Nc^2 + 42674688*gg1*gg3*gg8^2*Nc^3
- 170698752*gg1*gg3*gg8^2*Nc + 200785536*gg1*gg3*gg9^2*Nc^3
- 803142144*gg1*gg3*gg9^2*Nc + 19813248*gg10^2*gg2^2*Nc^3
- 79252992*gg10^2*gg2^2*Nc + 40303872*gg10^2*gg2*gg3*Nc^3
- 161215488*gg10^2*gg2*gg3*Nc + 11233152*gg10^2*gg3^2*Nc^3
- 44932608*gg10^2*gg3^2*Nc + 105162624*gg11^2*gg2^2*Nc^3
- 420650496*gg11^2*gg2^2*Nc + 151393536*gg11^2*gg2*gg3*Nc^3
- 605574144*gg11^2*gg2*gg3*Nc + 38779776*gg11^2*gg3^2*Nc^3
- 155119104*gg11^2*gg3^2*Nc - 26643897*gg2^4*Nc^3 - 87736068*gg2^3*gg3*Nc^3
- 89488602*gg2^2*gg3^2*Nc^3 - 105162624*gg2^2*gg4^2*Nc^2
+ 210325248*gg2^2*gg5^2*Nc^2 + 39626496*gg2^2*gg6^2*Nc^2
- 79252992*gg2^2*gg7^2*Nc^2 - 39626496*gg2^2*gg8^2*Nc^3
+ 158505984*gg2^2*gg8^2*Nc - 52581312*gg2^2*gg9^2*Nc^3
+ 210325248*gg2^2*gg9^2*Nc - 35913276*gg2*gg3^3*Nc^3
- 151393536*gg2*gg3*gg4^2*Nc^2 + 302787072*gg2*gg3*gg5^2*Nc^2
+ 80607744*gg2*gg3*gg6^2*Nc^2 - 161215488*gg2*gg3*gg7^2*Nc^2
- 80607744*gg2*gg3*gg8^2*Nc^3 + 322430976*gg2*gg3*gg8^2*Nc
- 75696768*gg2*gg3*gg9^2*Nc^3 + 302787072*gg2*gg3*gg9^2*Nc
- 5230701*gg3^4*Nc^3 - 38779776*gg3^2*gg4^2*Nc^2 + 77559552*gg3^2*gg5^2*Nc^2
+ 22466304*gg3^2*gg6^2*Nc^2 - 44932608*gg3^2*gg7^2*Nc^2
- 22466304*gg3^2*gg8^2*Nc^3 + 89865216*gg3^2*gg8^2*Nc
- 19389888*gg3^2*gg9^2*Nc^3 + 77559552*gg3^2*gg9^2*Nc)/(1354752000*Nc);

gamma_c_SUNc :=

(gg1^2*Nc*(al - 7))/48
+ (gg1^2*Nc*( - 7700*al^2*gg1^2*Nc + 12600*al*gg1^2*Nc - 3321487*gg1^2*Nc
+ 24624*gg1^2*Nf - 628614*gg1*gg2*Nc - 241878*gg1*gg3*Nc + 77301*gg2^2*Nc
+ 192654*gg2*gg3*Nc + 108549*gg3^2*Nc))/9676800;

gamma_psi_SUNc :=

(gg1^2*(2*al*Nc^2 - 2*al + 7*Nc^2 - 7))/(24*Nc)
+ (gg1^2*( - 2800*al^2*gg1^2*Nc^4 + 2800*al^2*gg1^2*Nc^2
+ 103600*al*gg1^2*Nc^4 - 103600*al*gg1^2*Nc^2 + 3388477*gg1^2*Nc^4
- 34704*gg1^2*Nc^3*Nf - 2903377*gg1^2*Nc^2 + 34704*gg1^2*Nc*Nf - 485100*gg1^2
+ 1722294*gg1*gg2*Nc^4 - 1722294*gg1*gg2*Nc^2 + 973938*gg1*gg3*Nc^4
- 973938*gg1*gg3*Nc^2 - 196371*gg2^2*Nc^4 + 196371*gg2^2*Nc^2
- 272034*gg2*gg3*Nc^4 + 272034*gg2*gg3*Nc^2 - 121779*gg3^2*Nc^4
+ 121779*gg3^2*Nc^2))/(4838400*Nc^2);

beta_1_SUNc :=

(gg1*( - 109*gg1^2*Nc + 48*gg1^2*Nf - 4158*gg1*gg2*Nc - 1386*gg1*gg3*Nc
+ 567*gg2^2*Nc + 378*gg2*gg3*Nc + 63*gg3^2*Nc))/6720;

beta_2_SUNc :=

(32152*gg1^3*Nc - 544*gg1^3*Nf + 17919*gg1^2*gg2*Nc + 432*gg1^2*gg2*Nf
- 19908*gg1^2*gg3*Nc - 32634*gg1*gg2^2*Nc - 2646*gg1*gg2*gg3*Nc
+ 3528*gg1*gg3^2*Nc + 5103*gg2^3*Nc + 2898*gg2^2*gg3*Nc - 441*gg2*gg3^2*Nc
- 168*gg3^3*Nc)/20160;

beta_3_SUNc :=

( - 18573*gg1^3*Nc^2 - 256*gg1^3*Nc*Nf + 14889*gg1^2*gg2*Nc^2
+ 8163*gg1^2*gg3*Nc^2 + 72*gg1^2*gg3*Nc*Nf - 3696*gg1*gg10^2*Nc^2
+ 14784*gg1*gg10^2 - 11088*gg1*gg11^2*Nc^2 + 44352*gg1*gg11^2
- 2520*gg1*gg2^2*Nc^2 - 7539*gg1*gg2*gg3*Nc^2 - 777*gg1*gg3^2*Nc^2
+ 11088*gg1*gg4^2*Nc - 22176*gg1*gg5^2*Nc - 7392*gg1*gg6^2*Nc
+ 14784*gg1*gg7^2*Nc + 7392*gg1*gg8^2*Nc^2 - 29568*gg1*gg8^2
+ 5544*gg1*gg9^2*Nc^2 - 22176*gg1*gg9^2 + 1008*gg10^2*gg2*Nc^2
- 4032*gg10^2*gg2 + 336*gg10^2*gg3*Nc^2 - 1344*gg10^2*gg3
+ 3024*gg11^2*gg2*Nc^2 - 12096*gg11^2*gg2 + 1008*gg11^2*gg3*Nc^2
- 4032*gg11^2*gg3 + 819*gg2^2*gg3*Nc^2 + 378*gg2*gg3^2*Nc^2
- 3024*gg2*gg4^2*Nc + 6048*gg2*gg5^2*Nc + 2016*gg2*gg6^2*Nc
- 4032*gg2*gg7^2*Nc - 2016*gg2*gg8^2*Nc^2 + 8064*gg2*gg8^2
- 1512*gg2*gg9^2*Nc^2 + 6048*gg2*gg9^2 - 21*gg3^3*Nc^2 - 1008*gg3*gg4^2*Nc
+ 2016*gg3*gg5^2*Nc + 672*gg3*gg6^2*Nc - 1344*gg3*gg7^2*Nc
- 672*gg3*gg8^2*Nc^2 + 2688*gg3*gg8^2 - 504*gg3*gg9^2*Nc^2
+ 2016*gg3*gg9^2)/(3360*Nc);

beta_4_SUNc :=

(73999*gg1^4*Nc^2 + 1600*gg1^4*Nc*Nf - 82068*gg1^3*gg2*Nc^2
- 48426*gg1^3*gg3*Nc^2 - 20832*gg1^2*gg10^2*Nc^2 + 83328*gg1^2*gg10^2
+ 13776*gg1^2*gg11^2*Nc^2 - 55104*gg1^2*gg11^2 + 13734*gg1^2*gg2^2*Nc^2
+ 12852*gg1^2*gg2*gg3*Nc^2 + 3360*gg1^2*gg3^2*Nc^2 - 18744*gg1^2*gg4^2*Nc^3
+ 1152*gg1^2*gg4^2*Nc^2*Nf - 104832*gg1^2*gg4^2*Nc - 23184*gg1^2*gg5^2*Nc^3
+ 27552*gg1^2*gg5^2*Nc - 46368*gg1^2*gg6^2*Nc^3 - 41664*gg1^2*gg6^2*Nc
- 387072*gg1^2*gg7^2*Nc - 193536*gg1^2*gg8^2*Nc^2 + 774144*gg1^2*gg8^2
- 52416*gg1^2*gg9^2*Nc^2 + 209664*gg1^2*gg9^2 - 5376*gg1*gg10^2*gg2*Nc^2
+ 21504*gg1*gg10^2*gg2 - 29568*gg1*gg10^2*gg3*Nc^2 + 118272*gg1*gg10^2*gg3
- 16800*gg1*gg11^2*gg2*Nc^2 + 67200*gg1*gg11^2*gg2 - 672*gg1*gg11^2*gg3*Nc^2
+ 2688*gg1*gg11^2*gg3 - 42*gg1*gg2^2*gg3*Nc^2 + 1008*gg1*gg2*gg3^2*Nc^2
- 95760*gg1*gg2*gg4^2*Nc^3 + 24192*gg1*gg2*gg4^2*Nc + 672*gg1*gg2*gg5^2*Nc^3
- 33600*gg1*gg2*gg5^2*Nc + 1344*gg1*gg2*gg6^2*Nc^3 - 10752*gg1*gg2*gg6^2*Nc
+ 16128*gg1*gg2*gg7^2*Nc + 8064*gg1*gg2*gg8^2*Nc^2 - 32256*gg1*gg2*gg8^2
+ 12096*gg1*gg2*gg9^2*Nc^2 - 48384*gg1*gg2*gg9^2 + 2058*gg1*gg3^3*Nc^2
- 9072*gg1*gg3*gg4^2*Nc^3 + 22848*gg1*gg3*gg4^2*Nc - 3360*gg1*gg3*gg5^2*Nc^3
- 1344*gg1*gg3*gg5^2*Nc - 6720*gg1*gg3*gg6^2*Nc^3 - 59136*gg1*gg3*gg6^2*Nc
- 91392*gg1*gg3*gg7^2*Nc - 45696*gg1*gg3*gg8^2*Nc^2 + 182784*gg1*gg3*gg8^2
+ 11424*gg1*gg3*gg9^2*Nc^2 - 45696*gg1*gg3*gg9^2 - 16128*gg10^4*Nc^2
+ 64512*gg10^4 - 123648*gg10^2*gg11^2*Nc^2 + 494592*gg10^2*gg11^2
- 672*gg10^2*gg3^2*Nc^2 + 2688*gg10^2*gg3^2 - 32256*gg10^2*gg4^2*Nc^3
+ 129024*gg10^2*gg4^2*Nc - 5376*gg10^2*gg5^2*Nc^3 + 21504*gg10^2*gg5^2*Nc
- 10752*gg10^2*gg6^2*Nc^3 + 43008*gg10^2*gg6^2*Nc - 43008*gg10^2*gg8^2*Nc^2
+ 172032*gg10^2*gg8^2 - 48384*gg10^2*gg9^2*Nc^2 + 193536*gg10^2*gg9^2
- 185472*gg11^4*Nc^2 + 741888*gg11^4 + 336*gg11^2*gg3^2*Nc^2
- 1344*gg11^2*gg3^2 - 96768*gg11^2*gg4^2*Nc^3 + 387072*gg11^2*gg4^2*Nc
- 32256*gg11^2*gg5^2*Nc^3 + 129024*gg11^2*gg5^2*Nc - 64512*gg11^2*gg6^2*Nc^3
+ 258048*gg11^2*gg6^2*Nc - 139776*gg11^2*gg8^2*Nc^2 + 559104*gg11^2*gg8^2
- 153216*gg11^2*gg9^2*Nc^2 + 612864*gg11^2*gg9^2 + 13608*gg2^2*gg4^2*Nc^3
+ 9072*gg2*gg3*gg4^2*Nc^3 - 903*gg3^4*Nc^2 - 6552*gg3^2*gg4^2*Nc^3
- 20160*gg3^2*gg4^2*Nc - 3024*gg3^2*gg5^2*Nc^3 + 672*gg3^2*gg5^2*Nc
- 6048*gg3^2*gg6^2*Nc^3 - 1344*gg3^2*gg6^2*Nc - 26880*gg3^2*gg7^2*Nc
- 13440*gg3^2*gg8^2*Nc^2 + 53760*gg3^2*gg8^2 - 10080*gg3^2*gg9^2*Nc^2
+ 40320*gg3^2*gg9^2 - 24192*gg4^4*Nc^4 - 72576*gg4^4*Nc^2
- 16128*gg4^2*gg5^2*Nc^4 - 123648*gg4^2*gg5^2*Nc^2 - 32256*gg4^2*gg6^2*Nc^4
- 48384*gg4^2*gg6^2*Nc^2 - 139776*gg4^2*gg7^2*Nc^2 - 64512*gg4^2*gg8^2*Nc^3
+ 258048*gg4^2*gg8^2*Nc - 64512*gg4^2*gg9^2*Nc^3 + 258048*gg4^2*gg9^2*Nc
- 1344*gg5^4*Nc^4 - 119616*gg5^4*Nc^2 - 5376*gg5^2*gg6^2*Nc^4
- 123648*gg5^2*gg6^2*Nc^2 - 21504*gg5^2*gg7^2*Nc^2 - 10752*gg5^2*gg8^2*Nc^3
+ 43008*gg5^2*gg8^2*Nc - 18816*gg5^2*gg9^2*Nc^3 + 75264*gg5^2*gg9^2*Nc
- 5376*gg6^4*Nc^4 - 16128*gg6^4*Nc^2 - 43008*gg6^2*gg7^2*Nc^2
- 21504*gg6^2*gg8^2*Nc^3 + 86016*gg6^2*gg8^2*Nc - 37632*gg6^2*gg9^2*Nc^3
+ 150528*gg6^2*gg9^2*Nc - 43008*gg7^4*Nc^2 - 64512*gg8^4*Nc^2 + 258048*gg8^4
- 150528*gg8^2*gg9^2*Nc^2 + 602112*gg8^2*gg9^2 - 73920*gg9^4*Nc^2
+ 295680*gg9^4)/(40320*Nc^2);

beta_5_SUNc :=

( - 101355*gg1^4*Nc^2 - 2384*gg1^4*Nc*Nf + 84756*gg1^3*gg2*Nc^2
+ 19194*gg1^3*gg3*Nc^2 + 20832*gg1^2*gg10^2*Nc^2 - 83328*gg1^2*gg10^2
- 13776*gg1^2*gg11^2*Nc^2 + 55104*gg1^2*gg11^2 - 14070*gg1^2*gg2^2*Nc^2
- 16884*gg1^2*gg2*gg3*Nc^2 + 1848*gg1^2*gg3^2*Nc^2 + 104832*gg1^2*gg4^2*Nc
+ 15192*gg1^2*gg5^2*Nc^3 + 1152*gg1^2*gg5^2*Nc^2*Nf - 27552*gg1^2*gg5^2*Nc
+ 35616*gg1^2*gg6^2*Nc^3 + 41664*gg1^2*gg6^2*Nc + 387072*gg1^2*gg7^2*Nc
+ 193536*gg1^2*gg8^2*Nc^2 - 774144*gg1^2*gg8^2 + 52416*gg1^2*gg9^2*Nc^2
- 209664*gg1^2*gg9^2 + 5376*gg1*gg10^2*gg2*Nc^2 - 21504*gg1*gg10^2*gg2
+ 29568*gg1*gg10^2*gg3*Nc^2 - 118272*gg1*gg10^2*gg3
+ 16800*gg1*gg11^2*gg2*Nc^2 - 67200*gg1*gg11^2*gg2 + 672*gg1*gg11^2*gg3*Nc^2
- 2688*gg1*gg11^2*gg3 + 42*gg1*gg2^2*gg3*Nc^2 + 336*gg1*gg2*gg3^2*Nc^2
- 24192*gg1*gg2*gg4^2*Nc - 99120*gg1*gg2*gg5^2*Nc^3 + 33600*gg1*gg2*gg5^2*Nc
+ 1344*gg1*gg2*gg6^2*Nc^3 + 10752*gg1*gg2*gg6^2*Nc - 16128*gg1*gg2*gg7^2*Nc
- 8064*gg1*gg2*gg8^2*Nc^2 + 32256*gg1*gg2*gg8^2 - 12096*gg1*gg2*gg9^2*Nc^2
+ 48384*gg1*gg2*gg9^2 + 966*gg1*gg3^3*Nc^2 - 22848*gg1*gg3*gg4^2*Nc
- 21840*gg1*gg3*gg5^2*Nc^3 + 1344*gg1*gg3*gg5^2*Nc + 22848*gg1*gg3*gg6^2*Nc^3
+ 59136*gg1*gg3*gg6^2*Nc + 91392*gg1*gg3*gg7^2*Nc + 45696*gg1*gg3*gg8^2*Nc^2
- 182784*gg1*gg3*gg8^2 - 11424*gg1*gg3*gg9^2*Nc^2 + 45696*gg1*gg3*gg9^2
- 5376*gg10^4*Nc^2 + 21504*gg10^4 - 5376*gg10^2*gg11^2*Nc^2
+ 21504*gg10^2*gg11^2 + 672*gg10^2*gg3^2*Nc^2 - 2688*gg10^2*gg3^2
- 5376*gg10^2*gg5^2*Nc^3 + 21504*gg10^2*gg5^2*Nc - 10752*gg10^2*gg6^2*Nc^3
+ 43008*gg10^2*gg6^2*Nc - 43008*gg10^2*gg8^2*Nc^2 + 172032*gg10^2*gg8^2
- 37632*gg10^2*gg9^2*Nc^2 + 150528*gg10^2*gg9^2 - 8064*gg11^4*Nc^2
+ 32256*gg11^4 - 336*gg11^2*gg3^2*Nc^2 + 1344*gg11^2*gg3^2
- 118272*gg11^2*gg8^2*Nc^2 + 473088*gg11^2*gg8^2 - 104832*gg11^2*gg9^2*Nc^2
+ 419328*gg11^2*gg9^2 + 13608*gg2^2*gg5^2*Nc^3 + 9072*gg2*gg3*gg5^2*Nc^3
- 21*gg3^4*Nc^2 + 20160*gg3^2*gg4^2*Nc + 1848*gg3^2*gg5^2*Nc^3
- 672*gg3^2*gg5^2*Nc + 672*gg3^2*gg6^2*Nc^3 + 1344*gg3^2*gg6^2*Nc
+ 26880*gg3^2*gg7^2*Nc + 13440*gg3^2*gg8^2*Nc^2 - 53760*gg3^2*gg8^2
+ 10080*gg3^2*gg9^2*Nc^2 - 40320*gg3^2*gg9^2 - 10752*gg4^4*Nc^2
- 107520*gg4^2*gg5^2*Nc^2 - 37632*gg4^2*gg6^2*Nc^2 - 10752*gg4^2*gg7^2*Nc^2
- 1344*gg5^4*Nc^4 - 6720*gg5^4*Nc^2 - 5376*gg5^2*gg6^2*Nc^4
- 5376*gg5^2*gg6^2*Nc^2 - 129024*gg5^2*gg7^2*Nc^2 - 10752*gg5^2*gg8^2*Nc^3
+ 43008*gg5^2*gg8^2*Nc - 2688*gg5^2*gg9^2*Nc^3 + 10752*gg5^2*gg9^2*Nc
- 5376*gg6^4*Nc^4 - 5376*gg6^4*Nc^2 - 43008*gg6^2*gg7^2*Nc^2
- 21504*gg6^2*gg8^2*Nc^3 + 86016*gg6^2*gg8^2*Nc - 5376*gg6^2*gg9^2*Nc^3
+ 21504*gg6^2*gg9^2*Nc - 21504*gg8^4*Nc^2 + 86016*gg8^4
- 21504*gg8^2*gg9^2*Nc^2 + 86016*gg8^2*gg9^2 - 12096*gg9^4*Nc^2
+ 48384*gg9^4)/(40320*Nc^2);

beta_6_SUNc :=

( - 248207*gg1^4*Nc^2 + 544*gg1^4*Nc*Nf + 14742*gg1^3*gg2*Nc^2
+ 134925*gg1^3*gg3*Nc^2 - 1572480*gg1^2*gg10^2*Nc^2 + 6289920*gg1^2*gg10^2
- 414624*gg1^2*gg11^2*Nc^2 + 1658496*gg1^2*gg11^2 + 231*gg1^2*gg2^2*Nc^2
- 7728*gg1^2*gg2*gg3*Nc^2 - 1323*gg1^2*gg3^2*Nc^2 - 444864*gg1^2*gg4^2*Nc
+ 35616*gg1^2*gg5^2*Nc^3 - 829248*gg1^2*gg5^2*Nc + 66000*gg1^2*gg6^2*Nc^3
+ 2304*gg1^2*gg6^2*Nc^2*Nf - 3144960*gg1^2*gg6^2*Nc - 456960*gg1^2*gg7^2*Nc
- 228480*gg1^2*gg8^2*Nc^2 + 913920*gg1^2*gg8^2 - 222432*gg1^2*gg9^2*Nc^2
+ 889728*gg1^2*gg9^2 + 189504*gg1*gg10^2*gg2*Nc^2 - 758016*gg1*gg10^2*gg2
+ 288960*gg1*gg10^2*gg3*Nc^2 - 1155840*gg1*gg10^2*gg3
+ 45696*gg1*gg11^2*gg2*Nc^2 - 182784*gg1*gg11^2*gg2
+ 72576*gg1*gg11^2*gg3*Nc^2 - 290304*gg1*gg11^2*gg3 + 147*gg1*gg2^2*gg3*Nc^2
- 4326*gg1*gg2*gg3^2*Nc^2 + 53760*gg1*gg2*gg4^2*Nc + 1344*gg1*gg2*gg5^2*Nc^3
+ 91392*gg1*gg2*gg5^2*Nc - 196896*gg1*gg2*gg6^2*Nc^3
+ 379008*gg1*gg2*gg6^2*Nc + 5376*gg1*gg2*gg7^2*Nc + 2688*gg1*gg2*gg8^2*Nc^2
- 10752*gg1*gg2*gg8^2 + 26880*gg1*gg2*gg9^2*Nc^2 - 107520*gg1*gg2*gg9^2
- 4557*gg1*gg3^3*Nc^2 + 104832*gg1*gg3*gg4^2*Nc + 22848*gg1*gg3*gg5^2*Nc^3
+ 145152*gg1*gg3*gg5^2*Nc - 20832*gg1*gg3*gg6^2*Nc^3
+ 577920*gg1*gg3*gg6^2*Nc + 69888*gg1*gg3*gg7^2*Nc + 34944*gg1*gg3*gg8^2*Nc^2
- 139776*gg1*gg3*gg8^2 + 52416*gg1*gg3*gg9^2*Nc^2 - 209664*gg1*gg3*gg9^2
- 1623552*gg10^4*Nc^2 + 6494208*gg10^4 - 763392*gg10^2*gg11^2*Nc^2
+ 3053568*gg10^2*gg11^2 + 41664*gg10^2*gg3^2*Nc^2 - 166656*gg10^2*gg3^2
- 10752*gg10^2*gg5^2*Nc^3 + 43008*gg10^2*gg5^2*Nc - 21504*gg10^2*gg6^2*Nc^3
+ 86016*gg10^2*gg6^2*Nc - 301056*gg10^2*gg8^2*Nc^2 + 1204224*gg10^2*gg8^2
- 451584*gg10^2*gg9^2*Nc^2 + 1806336*gg10^2*gg9^2 - 69888*gg11^4*Nc^2
+ 279552*gg11^4 + 6048*gg11^2*gg3^2*Nc^2 - 24192*gg11^2*gg3^2
- 21504*gg11^2*gg8^2*Nc^2 + 86016*gg11^2*gg8^2 - 75264*gg11^2*gg9^2*Nc^2
+ 301056*gg11^2*gg9^2 + 27216*gg2^2*gg6^2*Nc^3 + 18144*gg2*gg3*gg6^2*Nc^3
- 42*gg3^4*Nc^2 + 6720*gg3^2*gg4^2*Nc + 672*gg3^2*gg5^2*Nc^3
+ 12096*gg3^2*gg5^2*Nc + 4368*gg3^2*gg6^2*Nc^3 + 83328*gg3^2*gg6^2*Nc
+ 3360*gg3^2*gg9^2*Nc^2 - 13440*gg3^2*gg9^2 - 21504*gg4^4*Nc^2
- 80640*gg4^2*gg5^2*Nc^2 - 451584*gg4^2*gg6^2*Nc^2 - 21504*gg4^2*gg7^2*Nc^2
- 2688*gg5^4*Nc^4 - 67200*gg5^4*Nc^2 - 10752*gg5^2*gg6^2*Nc^4
- 763392*gg5^2*gg6^2*Nc^2 - 43008*gg5^2*gg7^2*Nc^2 - 21504*gg5^2*gg8^2*Nc^3
+ 86016*gg5^2*gg8^2*Nc - 5376*gg5^2*gg9^2*Nc^3 + 21504*gg5^2*gg9^2*Nc
- 10752*gg6^4*Nc^4 - 1623552*gg6^4*Nc^2 - 301056*gg6^2*gg7^2*Nc^2
- 43008*gg6^2*gg8^2*Nc^3 + 172032*gg6^2*gg8^2*Nc - 10752*gg6^2*gg9^2*Nc^3
+ 43008*gg6^2*gg9^2*Nc - 43008*gg8^4*Nc^2 + 172032*gg8^4
- 43008*gg8^2*gg9^2*Nc^2 + 172032*gg8^2*gg9^2 - 24192*gg9^4*Nc^2
+ 96768*gg9^4)/(80640*Nc^2);

beta_7_SUNc :=

( - 472989*gg1^4*Nc^2 + 16*gg1^4*Nc*Nf + 154266*gg1^3*gg2*Nc^2
+ 155883*gg1^3*gg3*Nc^2 + 1572480*gg1^2*gg10^2*Nc^2 - 6289920*gg1^2*gg10^2
+ 414624*gg1^2*gg11^2*Nc^2 - 1658496*gg1^2*gg11^2 - 10647*gg1^2*gg2^2*Nc^2
- 31584*gg1^2*gg2*gg3*Nc^2 + 651*gg1^2*gg3^2*Nc^2 + 207312*gg1^2*gg4^2*Nc^3
+ 444864*gg1^2*gg4^2*Nc + 32928*gg1^2*gg5^2*Nc^3 + 829248*gg1^2*gg5^2*Nc
+ 65856*gg1^2*gg6^2*Nc^3 + 3144960*gg1^2*gg6^2*Nc + 1621008*gg1^2*gg7^2*Nc^3
+ 2304*gg1^2*gg7^2*Nc^2*Nf + 456960*gg1^2*gg7^2*Nc + 228480*gg1^2*gg8^2*Nc^2
- 913920*gg1^2*gg8^2 + 222432*gg1^2*gg9^2*Nc^2 - 889728*gg1^2*gg9^2
- 189504*gg1*gg10^2*gg2*Nc^2 + 758016*gg1*gg10^2*gg2
- 288960*gg1*gg10^2*gg3*Nc^2 + 1155840*gg1*gg10^2*gg3
- 45696*gg1*gg11^2*gg2*Nc^2 + 182784*gg1*gg11^2*gg2
- 72576*gg1*gg11^2*gg3*Nc^2 + 290304*gg1*gg11^2*gg3 - 147*gg1*gg2^2*gg3*Nc^2
- 1050*gg1*gg2*gg3^2*Nc^2 - 22848*gg1*gg2*gg4^2*Nc^3 - 53760*gg1*gg2*gg4^2*Nc
- 3360*gg1*gg2*gg5^2*Nc^3 - 91392*gg1*gg2*gg5^2*Nc - 6720*gg1*gg2*gg6^2*Nc^3
- 379008*gg1*gg2*gg6^2*Nc - 374304*gg1*gg2*gg7^2*Nc^3 - 5376*gg1*gg2*gg7^2*Nc
- 2688*gg1*gg2*gg8^2*Nc^2 + 10752*gg1*gg2*gg8^2 - 26880*gg1*gg2*gg9^2*Nc^2
+ 107520*gg1*gg2*gg9^2 - 3339*gg1*gg3^3*Nc^2 - 36288*gg1*gg3*gg4^2*Nc^3
- 104832*gg1*gg3*gg4^2*Nc - 4704*gg1*gg3*gg5^2*Nc^3 - 145152*gg1*gg3*gg5^2*Nc
- 9408*gg1*gg3*gg6^2*Nc^3 - 577920*gg1*gg3*gg6^2*Nc
- 308448*gg1*gg3*gg7^2*Nc^3 - 69888*gg1*gg3*gg7^2*Nc
- 34944*gg1*gg3*gg8^2*Nc^2 + 139776*gg1*gg3*gg8^2 - 52416*gg1*gg3*gg9^2*Nc^2
+ 209664*gg1*gg3*gg9^2 - 1623552*gg10^4*Nc^2 + 6494208*gg10^4
- 763392*gg10^2*gg11^2*Nc^2 + 3053568*gg10^2*gg11^2 - 41664*gg10^2*gg3^2*Nc^2
+ 166656*gg10^2*gg3^2 - 381696*gg10^2*gg4^2*Nc^3 + 1526784*gg10^2*gg4^2*Nc
- 53760*gg10^2*gg5^2*Nc^3 + 215040*gg10^2*gg5^2*Nc - 107520*gg10^2*gg6^2*Nc^3
+ 430080*gg10^2*gg6^2*Nc - 3118080*gg10^2*gg7^2*Nc^3
+ 12472320*gg10^2*gg7^2*Nc - 215040*gg10^2*gg8^2*Nc^2 + 860160*gg10^2*gg8^2
- 440832*gg10^2*gg9^2*Nc^2 + 1763328*gg10^2*gg9^2 - 69888*gg11^4*Nc^2
+ 279552*gg11^4 - 6048*gg11^2*gg3^2*Nc^2 + 24192*gg11^2*gg3^2
- 69888*gg11^2*gg4^2*Nc^3 + 279552*gg11^2*gg4^2*Nc - 5376*gg11^2*gg5^2*Nc^3
+ 21504*gg11^2*gg5^2*Nc - 10752*gg11^2*gg6^2*Nc^3 + 43008*gg11^2*gg6^2*Nc
- 752640*gg11^2*gg7^2*Nc^3 + 3010560*gg11^2*gg7^2*Nc
- 21504*gg11^2*gg8^2*Nc^2 + 86016*gg11^2*gg8^2 - 75264*gg11^2*gg9^2*Nc^2
+ 301056*gg11^2*gg9^2 + 27216*gg2^2*gg7^2*Nc^3 + 18144*gg2*gg3*gg7^2*Nc^3
- 42*gg3^4*Nc^2 - 3024*gg3^2*gg4^2*Nc^3 - 6720*gg3^2*gg4^2*Nc
- 12096*gg3^2*gg5^2*Nc - 83328*gg3^2*gg6^2*Nc - 37296*gg3^2*gg7^2*Nc^3
- 3360*gg3^2*gg9^2*Nc^2 + 13440*gg3^2*gg9^2 - 17472*gg4^4*Nc^4
- 21504*gg4^4*Nc^2 - 2688*gg4^2*gg5^2*Nc^4 - 69888*gg4^2*gg5^2*Nc^2
- 5376*gg4^2*gg6^2*Nc^4 - 387072*gg4^2*gg6^2*Nc^2 - 376320*gg4^2*gg7^2*Nc^4
- 75264*gg4^2*gg7^2*Nc^2 - 10752*gg4^2*gg8^2*Nc^3 + 43008*gg4^2*gg8^2*Nc
- 37632*gg4^2*gg9^2*Nc^3 + 150528*gg4^2*gg9^2*Nc - 5376*gg5^4*Nc^2
- 64512*gg5^2*gg6^2*Nc^2 - 53760*gg5^2*gg7^2*Nc^4 - 698880*gg5^2*gg7^2*Nc^2
- 2688*gg5^2*gg9^2*Nc^3 + 10752*gg5^2*gg9^2*Nc - 118272*gg6^4*Nc^2
- 107520*gg6^2*gg7^2*Nc^4 - 3010560*gg6^2*gg7^2*Nc^2 - 5376*gg6^2*gg9^2*Nc^3
+ 21504*gg6^2*gg9^2*Nc - 1505280*gg7^4*Nc^4 + 1247232*gg7^4*Nc^2
- 215040*gg7^2*gg8^2*Nc^3 + 860160*gg7^2*gg8^2*Nc - 430080*gg7^2*gg9^2*Nc^3
+ 1720320*gg7^2*gg9^2*Nc - 43008*gg8^4*Nc^2 + 172032*gg8^4
- 21504*gg8^2*gg9^2*Nc^2 + 86016*gg8^2*gg9^2 - 21504*gg9^4*Nc^2
+ 86016*gg9^4)/(80640*Nc^2);

beta_8_SUNc :=

( - 292690*gg1^4*Nc^2 + 16*gg1^4*Nc*Nf + 112014*gg1^3*gg2*Nc^2
+ 83181*gg1^3*gg3*Nc^2 + 827904*gg1^2*gg10^2*Nc^2 - 6289920*gg1^2*gg10^2
+ 240240*gg1^2*gg11^2*Nc^2 - 1658496*gg1^2*gg11^2 - 8043*gg1^2*gg2^2*Nc^2
- 21756*gg1^2*gg2*gg3*Nc^2 + 819*gg1^2*gg3^2*Nc^2 + 444864*gg1^2*gg4^2*Nc
+ 829248*gg1^2*gg5^2*Nc + 3144960*gg1^2*gg6^2*Nc + 456960*gg1^2*gg7^2*Nc
+ 1849632*gg1^2*gg8^2*Nc^2 + 4608*gg1^2*gg8^2*Nc*Nf - 913920*gg1^2*gg8^2
+ 327432*gg1^2*gg9^2*Nc^2 - 889728*gg1^2*gg9^2 - 104160*gg1*gg10^2*gg2*Nc^2
+ 758016*gg1*gg10^2*gg2 - 149856*gg1*gg10^2*gg3*Nc^2 + 1155840*gg1*gg10^2*gg3
- 26208*gg1*gg11^2*gg2*Nc^2 + 182784*gg1*gg11^2*gg2
- 40992*gg1*gg11^2*gg3*Nc^2 + 290304*gg1*gg11^2*gg3 - 147*gg1*gg2^2*gg3*Nc^2
+ 294*gg1*gg2*gg3^2*Nc^2 - 53760*gg1*gg2*gg4^2*Nc - 91392*gg1*gg2*gg5^2*Nc
- 379008*gg1*gg2*gg6^2*Nc - 5376*gg1*gg2*gg7^2*Nc - 567168*gg1*gg2*gg8^2*Nc^2
+ 10752*gg1*gg2*gg8^2 - 35952*gg1*gg2*gg9^2*Nc^2 + 107520*gg1*gg2*gg9^2
- 1365*gg1*gg3^3*Nc^2 - 104832*gg1*gg3*gg4^2*Nc - 145152*gg1*gg3*gg5^2*Nc
- 577920*gg1*gg3*gg6^2*Nc - 69888*gg1*gg3*gg7^2*Nc
- 354816*gg1*gg3*gg8^2*Nc^2 + 139776*gg1*gg3*gg8^2 - 56784*gg1*gg3*gg9^2*Nc^2
+ 209664*gg1*gg3*gg9^2 - 919296*gg10^4*Nc^2 + 14278656*gg10^4
- 446208*gg10^2*gg11^2*Nc^2 + 6881280*gg10^2*gg11^2 - 20832*gg10^2*gg3^2*Nc^2
+ 166656*gg10^2*gg3^2 - 21504*gg10^2*gg4^2*Nc - 21504*gg10^2*gg5^2*Nc
- 258048*gg10^2*gg6^2*Nc - 3419136*gg10^2*gg8^2*Nc^2 + 39997440*gg10^2*gg8^2
- 615552*gg10^2*gg9^2*Nc^2 + 8214528*gg10^2*gg9^2 - 40320*gg11^4*Nc^2
+ 623616*gg11^4 - 3024*gg11^2*gg3^2*Nc^2 + 24192*gg11^2*gg3^2
- 5376*gg11^2*gg4^2*Nc - 10752*gg11^2*gg5^2*Nc - 107520*gg11^2*gg6^2*Nc
- 870912*gg11^2*gg8^2*Nc^2 + 9633792*gg11^2*gg8^2 - 115584*gg11^2*gg9^2*Nc^2
+ 1494528*gg11^2*gg9^2 + 54432*gg2^2*gg8^2*Nc^2 + 36288*gg2*gg3*gg8^2*Nc^2
- 21*gg3^4*Nc^2 - 6720*gg3^2*gg4^2*Nc - 12096*gg3^2*gg5^2*Nc
- 83328*gg3^2*gg6^2*Nc - 32928*gg3^2*gg8^2*Nc^2 - 4536*gg3^2*gg9^2*Nc^2
+ 13440*gg3^2*gg9^2 - 881664*gg4^2*gg8^2*Nc - 80640*gg4^2*gg9^2*Nc
- 1505280*gg5^2*gg8^2*Nc - 139776*gg5^2*gg9^2*Nc - 6236160*gg6^2*gg8^2*Nc
- 774144*gg6^2*gg9^2*Nc - 602112*gg7^2*gg8^2*Nc - 43008*gg7^2*gg9^2*Nc
- 3247104*gg8^4*Nc^2 + 14966784*gg8^4 - 1198848*gg8^2*gg9^2*Nc^2
+ 8472576*gg8^2*gg9^2 - 82656*gg9^4*Nc^2 + 763392*gg9^4)/(161280*Nc);

beta_9_SUNc :=

(87677*gg1^4*Nc^2 + 1600*gg1^4*Nc*Nf - 83412*gg1^3*gg2*Nc^2
- 33810*gg1^3*gg3*Nc^2 - 31584*gg1^2*gg10^2*Nc^2 + 83328*gg1^2*gg10^2
- 9408*gg1^2*gg11^2*Nc^2 - 55104*gg1^2*gg11^2 + 13902*gg1^2*gg2^2*Nc^2
+ 14868*gg1^2*gg2*gg3*Nc^2 + 756*gg1^2*gg3^2*Nc^2 - 104832*gg1^2*gg4^2*Nc
+ 27552*gg1^2*gg5^2*Nc - 41664*gg1^2*gg6^2*Nc - 387072*gg1^2*gg7^2*Nc
- 122304*gg1^2*gg8^2*Nc^2 + 774144*gg1^2*gg8^2 - 55968*gg1^2*gg9^2*Nc^2
+ 2304*gg1^2*gg9^2*Nc*Nf + 209664*gg1^2*gg9^2 - 2688*gg1*gg10^2*gg2*Nc^2
+ 21504*gg1*gg10^2*gg2 - 13440*gg1*gg10^2*gg3*Nc^2 + 118272*gg1*gg10^2*gg3
- 16128*gg1*gg11^2*gg2*Nc^2 + 67200*gg1*gg11^2*gg2 - 4032*gg1*gg11^2*gg3*Nc^2
+ 2688*gg1*gg11^2*gg3 - 42*gg1*gg2^2*gg3*Nc^2 + 336*gg1*gg2*gg3^2*Nc^2
+ 24192*gg1*gg2*gg4^2*Nc - 33600*gg1*gg2*gg5^2*Nc - 10752*gg1*gg2*gg6^2*Nc
+ 16128*gg1*gg2*gg7^2*Nc + 10752*gg1*gg2*gg8^2*Nc^2 - 32256*gg1*gg2*gg8^2
- 182784*gg1*gg2*gg9^2*Nc^2 - 48384*gg1*gg2*gg9^2 + 546*gg1*gg3^3*Nc^2
+ 22848*gg1*gg3*gg4^2*Nc - 1344*gg1*gg3*gg5^2*Nc - 59136*gg1*gg3*gg6^2*Nc
- 91392*gg1*gg3*gg7^2*Nc + 182784*gg1*gg3*gg8^2 - 19488*gg1*gg3*gg9^2*Nc^2
- 45696*gg1*gg3*gg9^2 - 26880*gg10^4*Nc^2 + 301056*gg10^4
- 139776*gg10^2*gg11^2*Nc^2 + 1870848*gg10^2*gg11^2 - 6048*gg10^2*gg3^2*Nc^2
+ 2688*gg10^2*gg3^2 - 96768*gg10^2*gg4^2*Nc - 247296*gg10^2*gg5^2*Nc
- 64512*gg10^2*gg6^2*Nc - 86016*gg10^2*gg7^2*Nc - 21504*gg10^2*gg8^2*Nc^2
+ 602112*gg10^2*gg8^2 - 139776*gg10^2*gg9^2*Nc^2 + 1483776*gg10^2*gg9^2
- 123648*gg11^4*Nc^2 + 1881600*gg11^4 - 2688*gg11^2*gg3^2*Nc^2
- 1344*gg11^2*gg3^2 - 86016*gg11^2*gg4^2*Nc - 419328*gg11^2*gg5^2*Nc
- 129024*gg11^2*gg6^2*Nc - 43008*gg11^2*gg7^2*Nc - 21504*gg11^2*gg8^2*Nc^2
+ 1247232*gg11^2*gg8^2 - 172032*gg11^2*gg9^2*Nc^2 + 2741760*gg11^2*gg9^2
+ 27216*gg2^2*gg9^2*Nc^2 + 18144*gg2*gg3*gg9^2*Nc^2 - 441*gg3^4*Nc^2
- 20160*gg3^2*gg4^2*Nc + 672*gg3^2*gg5^2*Nc - 1344*gg3^2*gg6^2*Nc
- 26880*gg3^2*gg7^2*Nc - 12096*gg3^2*gg8^2*Nc^2 + 53760*gg3^2*gg8^2
- 14784*gg3^2*gg9^2*Nc^2 + 40320*gg3^2*gg9^2 - 150528*gg4^2*gg8^2*Nc
- 258048*gg4^2*gg9^2*Nc - 21504*gg5^2*gg8^2*Nc - 241920*gg5^2*gg9^2*Nc
- 43008*gg6^2*gg8^2*Nc - 86016*gg6^2*gg9^2*Nc - 172032*gg7^2*gg8^2*Nc
- 279552*gg7^2*gg9^2*Nc - 21504*gg8^4*Nc^2 + 516096*gg8^4
- 129024*gg8^2*gg9^2*Nc^2 + 1978368*gg8^2*gg9^2 - 143808*gg9^4*Nc^2
+ 1559040*gg9^4)/(80640*Nc);

beta_10_SUNc :=

(112391*gg1^4*Nc^2 + 544*gg1^4*Nc*Nf - 69762*gg1^3*gg2*Nc^2
- 10479*gg1^3*gg3*Nc^2 + 180384*gg1^2*gg10^2*Nc^2 + 4608*gg1^2*gg10^2*Nc*Nf
+ 6289920*gg1^2*gg10^2 + 35616*gg1^2*gg11^2*Nc^2 + 1658496*gg1^2*gg11^2
+ 5439*gg1^2*gg2^2*Nc^2 + 11928*gg1^2*gg2*gg3*Nc^2 - 987*gg1^2*gg3^2*Nc^2
- 444864*gg1^2*gg4^2*Nc - 829248*gg1^2*gg5^2*Nc - 3144960*gg1^2*gg6^2*Nc
- 456960*gg1^2*gg7^2*Nc - 96768*gg1^2*gg8^2*Nc^2 + 913920*gg1^2*gg8^2
+ 17808*gg1^2*gg9^2*Nc^2 + 889728*gg1^2*gg9^2 - 388416*gg1*gg10^2*gg2*Nc^2
- 758016*gg1*gg10^2*gg2 - 49728*gg1*gg10^2*gg3*Nc^2 - 1155840*gg1*gg10^2*gg3
+ 1344*gg1*gg11^2*gg2*Nc^2 - 182784*gg1*gg11^2*gg2
+ 22848*gg1*gg11^2*gg3*Nc^2 - 290304*gg1*gg11^2*gg3 + 147*gg1*gg2^2*gg3*Nc^2
- 1638*gg1*gg2*gg3^2*Nc^2 + 53760*gg1*gg2*gg4^2*Nc + 91392*gg1*gg2*gg5^2*Nc
+ 379008*gg1*gg2*gg6^2*Nc + 5376*gg1*gg2*gg7^2*Nc - 10752*gg1*gg2*gg8^2*Nc^2
- 10752*gg1*gg2*gg8^2 + 672*gg1*gg2*gg9^2*Nc^2 - 107520*gg1*gg2*gg9^2
- 609*gg1*gg3^3*Nc^2 + 104832*gg1*gg3*gg4^2*Nc + 145152*gg1*gg3*gg5^2*Nc
+ 577920*gg1*gg3*gg6^2*Nc + 69888*gg1*gg3*gg7^2*Nc + 16128*gg1*gg3*gg8^2*Nc^2
- 139776*gg1*gg3*gg8^2 + 11424*gg1*gg3*gg9^2*Nc^2 - 209664*gg1*gg3*gg9^2
- 43008*gg10^4*Nc^2 + 13332480*gg10^4 - 32256*gg10^2*gg11^2*Nc^2
+ 6322176*gg10^2*gg11^2 + 54432*gg10^2*gg2^2*Nc^2 + 36288*gg10^2*gg2*gg3*Nc^2
+ 8736*gg10^2*gg3^2*Nc^2 - 166656*gg10^2*gg3^2 - 903168*gg10^2*gg4^2*Nc
- 1526784*gg10^2*gg5^2*Nc - 6494208*gg10^2*gg6^2*Nc - 602112*gg10^2*gg7^2*Nc
- 86016*gg10^2*gg8^2*Nc^2 + 2924544*gg10^2*gg8^2 - 16128*gg10^2*gg9^2*Nc^2 
+ 3741696*gg10^2*gg9^2 - 5376*gg11^4*Nc^2 + 580608*gg11^4
+ 672*gg11^2*gg3^2*Nc^2 - 24192*gg11^2*gg3^2 - 161280*gg11^2*gg4^2*Nc
- 279552*gg11^2*gg5^2*Nc - 1548288*gg11^2*gg6^2*Nc - 86016*gg11^2*gg7^2*Nc
- 21504*gg11^2*gg8^2*Nc^2 + 430080*gg11^2*gg8^2 - 5376*gg11^2*gg9^2*Nc^2
+ 666624*gg11^2*gg9^2 + 6720*gg3^2*gg4^2*Nc + 12096*gg3^2*gg5^2*Nc
+ 83328*gg3^2*gg6^2*Nc + 336*gg3^2*gg9^2*Nc^2 - 13440*gg3^2*gg9^2
- 43008*gg4^2*gg8^2*Nc - 86016*gg4^2*gg9^2*Nc - 43008*gg5^2*gg8^2*Nc
- 150528*gg5^2*gg9^2*Nc - 516096*gg6^2*gg8^2*Nc - 881664*gg6^2*gg9^2*Nc
- 43008*gg7^2*gg9^2*Nc + 344064*gg8^4 - 10752*gg8^2*gg9^2*Nc^2
+ 344064*gg8^2*gg9^2 - 1344*gg9^4*Nc^2 + 193536*gg9^4)/(161280*Nc);

beta_11_SUNc :=

( - 47258*gg1^4*Nc^2 - 1192*gg1^4*Nc*Nf + 42042*gg1^3*gg2*Nc^2
+ 13251*gg1^3*gg3*Nc^2 + 7728*gg1^2*gg10^2*Nc^2 - 41664*gg1^2*gg10^2
- 8664*gg1^2*gg11^2*Nc^2 + 1152*gg1^2*gg11^2*Nc*Nf + 27552*gg1^2*gg11^2
- 6993*gg1^2*gg2^2*Nc^2 - 7938*gg1^2*gg2*gg3*Nc^2 + 273*gg1^2*gg3^2*Nc^2
+ 52416*gg1^2*gg4^2*Nc - 13776*gg1^2*gg5^2*Nc + 20832*gg1^2*gg6^2*Nc
+ 193536*gg1^2*gg7^2*Nc + 55776*gg1^2*gg8^2*Nc^2 - 387072*gg1^2*gg8^2
+ 11928*gg1^2*gg9^2*Nc^2 - 104832*gg1^2*gg9^2 + 3360*gg1*gg10^2*gg2*Nc^2
- 10752*gg1*gg10^2*gg2 + 18816*gg1*gg10^2*gg3*Nc^2 - 59136*gg1*gg10^2*gg3
- 89040*gg1*gg11^2*gg2*Nc^2 - 33600*gg1*gg11^2*gg2 - 15120*gg1*gg11^2*gg3*Nc^2
- 1344*gg1*gg11^2*gg3 + 21*gg1*gg2^2*gg3*Nc^2 - 12096*gg1*gg2*gg4^2*Nc
+ 16800*gg1*gg2*gg5^2*Nc + 5376*gg1*gg2*gg6^2*Nc - 8064*gg1*gg2*gg7^2*Nc
- 4032*gg1*gg2*gg8^2*Nc^2 + 16128*gg1*gg2*gg8^2 - 5040*gg1*gg2*gg9^2*Nc^2
+ 24192*gg1*gg2*gg9^2 + 105*gg1*gg3^3*Nc^2 - 11424*gg1*gg3*gg4^2*Nc
+ 672*gg1*gg3*gg5^2*Nc + 29568*gg1*gg3*gg6^2*Nc + 45696*gg1*gg3*gg7^2*Nc
+ 8064*gg1*gg3*gg8^2*Nc^2 - 91392*gg1*gg3*gg8^2 - 3360*gg1*gg3*gg9^2*Nc^2
+ 22848*gg1*gg3*gg9^2 - 10752*gg10^4*Nc^2 + 107520*gg10^4
+ 5376*gg10^2*gg11^2*Nc^2 + 75264*gg10^2*gg11^2 - 1008*gg10^2*gg3^2*Nc^2
- 1344*gg10^2*gg3^2 - 37632*gg10^2*gg4^2*Nc - 5376*gg10^2*gg5^2*Nc
- 10752*gg10^2*gg6^2*Nc - 43008*gg10^2*gg7^2*Nc - 21504*gg10^2*gg8^2*Nc^2
+ 301056*gg10^2*gg8^2 - 10752*gg10^2*gg9^2*Nc^2 + 182784*gg10^2*gg9^2
+ 18816*gg11^4*Nc^2 + 37632*gg11^4 + 13608*gg11^2*gg2^2*Nc^2
+ 9072*gg11^2*gg2*gg3*Nc^2 - 2520*gg11^2*gg3^2*Nc^2 + 672*gg11^2*gg3^2
- 107520*gg11^2*gg4^2*Nc - 16128*gg11^2*gg5^2*Nc - 10752*gg11^2*gg6^2*Nc
- 129024*gg11^2*gg7^2*Nc - 32256*gg11^2*gg8^2*Nc^2 + 537600*gg11^2*gg8^2
- 21504*gg11^2*gg9^2*Nc^2 + 435456*gg11^2*gg9^2 + 105*gg3^4*Nc^2
+ 10080*gg3^2*gg4^2*Nc - 336*gg3^2*gg5^2*Nc + 672*gg3^2*gg6^2*Nc
+ 13440*gg3^2*gg7^2*Nc + 3360*gg3^2*gg8^2*Nc^2 - 26880*gg3^2*gg8^2
+ 2184*gg3^2*gg9^2*Nc^2 - 20160*gg3^2*gg9^2 - 10752*gg4^2*gg8^2*Nc
- 21504*gg4^2*gg9^2*Nc - 118272*gg5^2*gg8^2*Nc - 104832*gg5^2*gg9^2*Nc
- 21504*gg6^2*gg8^2*Nc - 32256*gg6^2*gg9^2*Nc - 10752*gg7^2*gg9^2*Nc
+ 86016*gg8^4 + 10752*gg8^2*gg9^2*Nc^2 + 86016*gg8^2*gg9^2 + 4704*gg9^4*Nc^2
+ 48384*gg9^4)/(40320*Nc);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                  Dimension 8 operator anomalous dimensions
                        in four dimensional SU(2) QCD

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_{841,841}_SU2 := + 4/3*a;
gamma_{842,842}_SU2 := - 4/3*a;
gamma_{843,843}_SU2 := + 22/6*a;
gamma_{844,844}_SU2 := - 22/3*a;

gamma_{841,841}_SU2 := - 10*a;
gamma_{842,842}_SU2 := - 6*a;
gamma_{843,843}_SU2 := + 35/3*a;
gamma_{844,844}_SU2 := - 10/3*a;

gamma_{841,841}_SU2 := - 30*a;
gamma_{842,842}_SU2 := + 82/3*a;
gamma_{843,843}_SU2 := + 29/3*a;
gamma_{844,844}_SU2 := - 23/3*a;

gamma_{841,841}_SU2 := - 28*a;
gamma_{842,842}_SU2 := + 28*a;
gamma_{843,843}_SU2 := - 2*a;
gamma_{844,844}_SU2 := - 38/3*a;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                  Dimension 8 operator anomalous dimensions
                        in four dimensional SU(3) QCD

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_{841,841}_SU3 := 0;
gamma_{842,842}_SU3 := - 4/3*a;
gamma_{843,843}_SU3 := + 11/3*a;
gamma_{844,844}_SU3 := - 22/3*a;
gamma_{845,845}_SU3 := - 11/2*a;
gamma_{846,846}_SU3 := + 4*a;

gamma_{841,841}_SU3 := - 14*a;
gamma_{842,842}_SU3 := - 28/3*a;
gamma_{843,843}_SU3 := + 47/3*a;
gamma_{844,844}_SU3 := - 4/3*a;
gamma_{845,845}_SU3 := - 11/2*a;
gamma_{846,846}_SU3 := - 2*a;

gamma_{841,841}_SU3 := - 28*a;
gamma_{842,842}_SU3 := + 106/3*a;
gamma_{843,843}_SU3 := + 31/3*a;
gamma_{844,844}_SU3 := - 19/6*a;
gamma_{845,845}_SU3 := - 25/2*a;
gamma_{846,846}_SU3 := - 34*a;

gamma_{841,841}_SU3 := 0;
gamma_{842,842}_SU3 := + 28*a;
gamma_{843,843}_SU3 := - 2*a;
gamma_{844,844}_SU3 := - 21*a;
gamma_{845,845}_SU3 := + 3*a;
gamma_{846,846}_SU3 := - 84*a;

gamma_{841,841}_SU3 := - 52/3*a;
gamma_{842,842}_SU3 := + 44/3*a;
gamma_{843,843}_SU3 := - 4/3*a;
gamma_{844,844}_SU3 := + 1*a;
gamma_{845,845}_SU3 := - 17/2*a;
gamma_{846,846}_SU3 := + 6*a;

gamma_{841,841}_SU3 := - 2/3*a;
gamma_{842,842}_SU3 := - 13/9*a;
gamma_{843,843}_SU3 := + 20/9*a;
gamma_{844,844}_SU3 := - 35/18*a;
gamma_{845,845}_SU3 := - 11/6*a;
gamma_{846,846}_SU3 := + 1/3*a;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                  Dimension 8 operator anomalous dimensions
                        in four dimensional SU(Nc) QCD

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_{841,841}_SUNc := + 8/(3*Nc)*a;   
gamma_{841,842}_SUNc := - 8/(3*Nc)*a;   
gamma_{841,843}_SUNc := + 22/(3*Nc)*a;   
gamma_{841,844}_SUNc := - 1/(6*Nc)*[ 11*Nc^2 + 44 ]*a;   
gamma_{841,845}_SUNc := - 11/3*a;   
gamma_{841,846}_SUNc := + 4/3*a;   
gamma_{841,847}_SUNc := + 11/3*a;   
gamma_{841,848}_SUNc := - 4/3*a;   

gamma_{842,841}_SUNc := - 1/(3*Nc)*[ 14*Nc^2 + 4 ]*a;   
gamma_{842,842}_SUNc := - 1/(3*Nc)*[ 10*Nc^2 - 4 ]*a;   
gamma_{842,843}_SUNc := + 1/(3*Nc)*[ 12*Nc^2 + 22 ]*a;   
gamma_{842,844}_SUNc := - 1/(6*Nc)*[ - Nc^2 + 44 ]*a;   
gamma_{842,845}_SUNc := - 11/3*a;   
gamma_{842,846}_SUNc := - 2/3*a;   
gamma_{842,847}_SUNc := + 11/3*a;   
gamma_{842,848}_SUNc := + 2/3*a;   
 
gamma_{843,841}_SUNc := - 1/(3*Nc)*[ 28*Nc^2 + 68 ]*a;   
gamma_{843,842}_SUNc := - 1/(3*Nc)*[ - 24*Nc^2 - 68 ]*a;   
gamma_{843,843}_SUNc := + 1/(3*Nc)*[ 2*Nc^2 + 50 ]*a;   
gamma_{843,844}_SUNc := - 1/(3*Nc)*[ - Nc^2 + 50 ]*a;   
gamma_{843,845}_SUNc := - 25/3*a;   
gamma_{843,846}_SUNc := - 34/3*a;   
gamma_{843,847}_SUNc := + 25/3*a;   
gamma_{843,848}_SUNc := + 34/3*a;   

gamma_{844,841}_SUNc := - 56/Nc*a;   
gamma_{844,842}_SUNc := + 56/Nc*a;   
gamma_{844,843}_SUNc := - 4/Nc*a;   
gamma_{844,844}_SUNc := - 1/(3*Nc)*[ 22*Nc^2 - 12 ]*a;   
gamma_{844,845}_SUNc := + 2*a;   
gamma_{844,846}_SUNc := - 28*a;   
gamma_{844,847}_SUNc := - 2*a;   
gamma_{844,848}_SUNc := + 28*a;   

gamma_{845,841}_SUNc := - 1/Nc^2*[ 28*Nc^2 - 112 ]*a;  
gamma_{845,842}_SUNc := + 1/Nc^2*[ 28*Nc^2 - 112 ]*a;   
gamma_{845,843}_SUNc := - 1/Nc^2*[ 2*Nc^2 - 8 ]*a;   
gamma_{845,844}_SUNc := - 1/Nc^2*[ - 2*Nc^2 + 8 ]*a;   
gamma_{845,845}_SUNc := - 1/(2*Nc)*[ 5*Nc^2 + 8 ]*a;   
gamma_{845,846}_SUNc := - 1/Nc*[ 6*Nc^2 - 56 ]*a;   
gamma_{845,847}_SUNc := - 1/(3*Nc)*[ 2*Nc^2 - 12 ]*a;   
gamma_{845,848}_SUNc := - 1/(3*Nc)*[ - 16*Nc^2 + 168 ]*a;   

gamma_{846,841}_SUNc := - 1/(3*Nc^2)*[ - 4*Nc^2 + 16 ]*a;  
gamma_{846,842}_SUNc := - 1/(3*Nc^2)*[ 4*Nc^2 - 16 ]*a;   
gamma_{846,843}_SUNc := - 1/(3*Nc^2)*[ - 11*Nc^2 + 44 ]*a;  
gamma_{846,844}_SUNc := - 1/(3*Nc^2)*[ 11*Nc^2 - 44 ]*a;   
gamma_{846,845}_SUNc := - 1/(3*Nc)*[ 4*Nc^2 - 22 ]*a;   
gamma_{846,846}_SUNc := - 1/(3*Nc)*[ 3*Nc^2 + 8 ]*a;   
gamma_{846,847}_SUNc := - 1/(3*Nc)*[ - 3*Nc^2 + 22 ]*a;  
gamma_{846,848}_SUNc := - 1/(3*Nc)*[ 3*Nc^2 - 8 ]*a;   

gamma_{847,841}_SUNc := - 1/(3*Nc^2)*[ 34*Nc^2 - 136 ]*a;   
gamma_{847,842}_SUNc := - 1/(3*Nc^2)*[ - 34*Nc^2 + 136 ]*a;   
gamma_{847,843}_SUNc := - 1/(3*Nc^2)*[ - 25*Nc^2 + 100 ]*a;   
gamma_{847,844}_SUNc := - 1/(3*Nc^2)*[ 25*Nc^2 - 100 ]*a;   
gamma_{847,845}_SUNc := - 1/(12*Nc)*[ 25*Nc^2 - 200 ]*a;  
gamma_{847,846}_SUNc := - 1/(3*Nc)*[ 19*Nc^2 - 68 ]*a;   
gamma_{847,847}_SUNc := - 1/(3*Nc)*[ - 3*Nc^2 + 50 ]*a;    
gamma_{847,848}_SUNc := - 1/(3*Nc)*[ - 16*Nc^2 + 68 ]*a;   

gamma_{848,841}_SUNc := - 1/(3*Nc^2)*[ 2*Nc^2 - 8 ]*a;   
gamma_{848,842}_SUNc := - 1/(3*Nc^2)*[ - 2*Nc^2 + 8 ]*a;   
gamma_{848,843}_SUNc := - 1/(3*Nc^2)*[ - 11*Nc^2 + 44 ]*a;   
gamma_{848,844}_SUNc := - 1/(3*Nc^2)*[ 11*Nc^2 - 44 ]*a;   
gamma_{848,845}_SUNc := - 1/(6*Nc)*[ 5*Nc^2 - 44 ]*a;   
gamma_{848,846}_SUNc := - 1/(3*Nc)*[ 8*Nc^2 - 4 ]*a;   
gamma_{848,847}_SUNc := - 1/(3*Nc)*[ - 6*Nc^2 + 22 ]*a;   
gamma_{848,848}_SUNc := - 1/(3*Nc)*[ 4*Nc^2 + 4 ]*a;   


gamma_{841,83e2}_SUNc := - 2*a;   
gamma_{842,83e2}_SUNc := + 4*a;   
gamma_{843,83e2}_SUNc := + 4*a;    
gamma_{844,83e2}_SUNc := - 8*a;   
gamma_{845,83e2}_SUNc := - 4/Nc*[ Nc^2 - 4 ]*a;   
gamma_{846,83e2}_SUNc := - 1/Nc*[ Nc^2 - 4 ]*a;   
gamma_{847,83e2}_SUNc := + 2/Nc*[ Nc^2 - 4 ]*a;   
gamma_{848,83e2}_SUNc := + 2/Nc*[ Nc^2 - 4 ]*a; 

gamma_{83e1,82e4}_SUNc := - 1/(3*Nc)*a; 
gamma_{83e1,82e5}_SUNc := + 1/(2*Nc)*a;   

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


